Capacity estimation and verification of quantum channels with arbitrarily correlated errors

One of the main figures of merit for quantum memories and quantum communication devices is their quantum capacity. It has been studied for arbitrary kinds of quantum channels, but its practical estimation has so far been limited to devices that implement independent and identically distributed (i.i.d.) quantum channels, where each qubit is affected by the same noise process. Real devices, however, typically exhibit correlated errors. Here, we overcome this limitation by presenting protocols that estimate a channel's one-shot quantum capacity for the case where the device acts on (an arbitrary number of) qubits. The one-shot quantum capacity quantifies a device's ability to store or communicate quantum information, even if there are correlated errors across the different qubits. We present a protocol which is easy to implement and which comes in two versions. The first version estimates the one-shot quantum capacity by preparing and measuring in two different bases, where all involved qubits are used as test qubits. The second version verifies on-the-fly that a channel's one-shot quantum capacity exceeds a minimal tolerated value while storing or communicating data, therefore combining test qubits and data qubits in one protocol. We discuss the performance of our method using simple examples, such as the dephasing channel for which our method is asymptotically optimal. Finally, we apply our method to estimate the one-shot capacity in an experiment using a transmon qubit.

==> csv/bound.py <==
import numpy as np
import matplotlib.pyplot as plt # for plots
import scipy.optimize as opt    # for evaluating the maximum in the bound
import sys                      # for determining smallest positive float

# define binary entropy function
def h(p):
    if p == 0 or p == 1:
        return 0
    else:
        return - p * np.log2(p) - (1-p) * np.log2(1-p)

# define delta (deformed smoothing parameter)
def delta(epsilon,ppass_x,ppass_z,eta):
    return ( np.sqrt(epsilon/2) - eta ) / \
           ( 3 + 1/np.sqrt(ppass_z) + 4/np.sqrt(ppass_x) )

# define mu_x (error rate correction term in x)
def mux(n,k,epsilon,ppass_x,ppass_z,eta):
    return np.sqrt( k*(n+1) / (n**2 * (n+k)) \
                    * np.log( 1 / delta(epsilon,ppass_x,ppass_z,eta) ) )

# define mu_z (error rate correction term in z)
def muz(n,k,epsilon,ppass_x,ppass_z,eta):
    return np.sqrt( n*(k+1) / (k**2 * (n+k)) \
                    * np.log( 1 / delta(epsilon,ppass_x,ppass_z,eta) ) )

# define the objective function that is optimized in the bound
def f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,eta):
    return (n+k) * ( q - h(ex + mux(n,k,epsilon,ppass_x,ppass_z,eta)) 
                       - h(ez + muz(n,k,epsilon,ppass_x,ppass_z,eta)) ) \
           - 2*np.log( 2 / (delta(epsilon,ppass_x,ppass_z,eta))**2 ) \
           - 4*np.log( 1 / eta ) - 2

# define function that evaluates our bound on the one-shot quantum capacity
def bound(n,k,ex,ez,q,epsilon,ppass_x,ppass_z):
    res = opt.minimize(lambda x: -f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,x),
                             10**(-6), method='L-BFGS-B', bounds=bnd)
    return f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,res.x[0])

def Nbound(N,ex,ez,q,epsilon,ppass_x,ppass_z):
    return bound(N/2,N/2,ex,ez,q,epsilon,ppass_x,ppass_z)

# parameters for all plots
q = 1
ppass_x = ppass_z = 1/2
bnd = ((sys.float_info[3],None),)
np.seterr(invalid='ignore')

##############################
# PLOT AS FUNCTION OF N FOR DIFFERENT EPSILONS
##############################

# epsilons
epsilon1 = 10**(-2)
epsilon2 = 10**(-6)
epsilon3 = 10**(-10)

# error
err = 0.05

# one-dimensional arrays
Nspace = np.logspace(3, 8, num=100)

NrateEpsilon1 = [1/N * Nbound(N,err,err,q,epsilon1,ppass_x,ppass_z) for N in
        Nspace]
NrateEpsilon2 = [1/N * Nbound(N,err,err,q,epsilon2,ppass_x,ppass_z) for N in
        Nspace]
NrateEpsilon3 = [1/N * Nbound(N,err,err,q,epsilon3,ppass_x,ppass_z) for N in
        Nspace]

# plot
plt.plot(Nspace, NrateEpsilon1, Nspace, NrateEpsilon2, Nspace, NrateEpsilon3)
plt.xscale('log')
plt.xlabel('$N$')
plt.ylabel('bound on rate $\\frac{1}{N} Q^\\varepsilon(\Lambda)$')
plt.show()

# two-dimensional arrays (for csv files)
NrateEpsilonArray1 = np.stack((Nspace, NrateEpsilon1), axis=1)
NrateEpsilonArray2 = np.stack((Nspace, NrateEpsilon2), axis=1)
NrateEpsilonArray3 = np.stack((Nspace, NrateEpsilon3), axis=1)

# write two-dimensional arrays to csv-files
np.savetxt('rate_err-0.05_eps-E-2.csv', NrateEpsilonArray1, delimiter=',', fmt =
    '%s')
np.savetxt('rate_err-0.05_eps-E-6.csv', NrateEpsilonArray2, delimiter=',', fmt =
    '%s')
np.savetxt('rate_err-0.05_eps-E-10.csv', NrateEpsilonArray3, delimiter=',', fmt=
    '%s')

##############################
# PLOT AS FUNCTION OF N FOR DIFFERENT ERROR RATES
##############################

# errors
err1 = 0.02
err2 = 0.05
err3 = 0.08

# epsilon
epsilon = 10**(-6)

# one-dimensional arrays
Nspace = np.logspace(3, 8, num=100)

NrateErr1 = [1/N * Nbound(N,err1,err1,q,epsilon,ppass_x,ppass_z) for N in
        Nspace]
NrateErr2 = [1/N * Nbound(N,err2,err2,q,epsilon,ppass_x,ppass_z) for N in
        Nspace]
NrateErr3 = [1/N * Nbound(N,err3,err3,q,epsilon,ppass_x,ppass_z) for N in
        Nspace]
NrateErr4 = [1/N * Nbound(N,0.08,0,q,epsilon,ppass_x,ppass_z) for N in
        Nspace]

# plot
plt.plot(Nspace, NrateErr1, Nspace, NrateErr2, Nspace, NrateErr3, Nspace,
        NrateErr4)
plt.xscale('log')
plt.xlabel('$N$')
plt.ylabel('bound on rate $\\frac{1}{N} Q^\\varepsilon(\Lambda)$')
plt.show()

# two-dimensional arrays (for csv files)
NrateErrArray1 = np.stack((Nspace, NrateErr1), axis=1)
NrateErrArray2 = np.stack((Nspace, NrateErr2), axis=1)
NrateErrArray3 = np.stack((Nspace, NrateErr3), axis=1)
NrateErrArray4 = np.stack((Nspace, NrateErr4), axis=1)

# write two-dimensional arrays to csv-files
np.savetxt('rate_err-0.02_eps-E-6.csv', NrateErrArray1, delimiter=',', fmt =
    '%s')
np.savetxt('rate_err-0.05_eps-E-6.csv', NrateErrArray2, delimiter=',', fmt =
    '%s')
np.savetxt('rate_err-0.08_eps-E-6.csv', NrateErrArray3, delimiter=',', fmt=
    '%s')
np.savetxt('rate_errx-0.08_errz-0.00_eps-E-6.csv', NrateErrArray4,
    delimiter=',', fmt= '%s')

# ##############################
# # PLOT AS FUNCTION OF THE ERROR RATE
# ##############################



# ##############################
# # PLOT AS FUNCTION OF EPSILON
# ##############################

# epsspace = np.logspace(-10,0,100)
# N1 = 10**4
# N2 = 5*10**4
# N3 = 10**6

# erate1 = [1/N1 * Nbound(N1,err1,err1,q,eps,ppass_x,ppass_z) for eps in epsspace]
# erate2 = [1/N2 * Nbound(N2,err1,err1,q,eps,ppass_x,ppass_z) for eps in epsspace]
# erate3 = [1/N3 * Nbound(N3,err1,err1,q,eps,ppass_x,ppass_z) for eps in epsspace]

# erateArray1 = np.stack((epsspace, erate1), axis=1)
# erateArray2 = np.stack((epsspace, erate2), axis=1)
# erateArray3 = np.stack((epsspace, erate3), axis=1)
# np.savetxt('rate_err-0.05_N-E4.csv', erateArray1, delimiter=',', fmt = '%s')
# np.savetxt('rate_err-0.05_N-5E4.csv', erateArray2, delimiter=',', fmt = '%s')
# np.savetxt('rate_err-0.05_N-E5.csv', erateArray3, delimiter=',', fmt = '%s')

# plt.plot(epsspace, erate1, epsspace, erate2, epsspace, erate3)
# plt.xscale('log')
# plt.show()


==> dataAnalysisScript/analysis.py <==
#!/usr/bin/env python3

################################################################################
# GENERAL INFORMATION
################################################################################
# Author of this file: Corsin Pfister
# For information on usage of this file, read the "readme.txt" file that
# accompanies this file.

# This program is free software. It comes without any warranty. Use it at your
# own risk. You can redistribute it and/or modify it under the terms of the Do
# What The Fuck You Want To Public License, Version 2, as published by Sam
# Hocevar. See http://sam.zoy.org/wtfpl/COPYING for more details.

################################################################################
# MODULE IMPORTS 
################################################################################

import numpy as np              # for fast numerical operations
import matplotlib.pyplot as plt # for plots
import argparse                 # for command line arguments
import h5py                     # to read the HDF5 file format
import scipy.optimize as opt    # for evaluating the maximum in the bound
import sys                      # for determining smallest positive float
                                #     (lower bound for eta in the optimization
                                #     in the function "bound", see variable
                                #     "bnd")

################################################################################
# CONFIGURATION AND PARAMETERS
################################################################################

# Set the group name under which the dataset is located within the hdf5 file
groupname = 'Experimental Data'

# Set the name of the dataset within the group in the hdf5 file
datasetname = 'Data'

# If you set any of the following parameters to a value outside of [0,1], the
# user will be prompted for the value of that variable (see ACTUAL PROGRAM
# below)
q = 0.9         # preparation quality
ppass_x = 1/2 # assumed probability that the error rate in X is below e_x
ppass_z = 1/2 # assumed probability that the error rate in Z is below e_z

# Note: Luckily, it turns out that for reasonable values of N (total number of
# qubits), the capacity bound is extremely robust against unfavorable choices of
# ppass_x and ppass_z, so that setting them to 1/2 (or even a _way_ smaller
# value) is safe

# define the lower and upper bound for the optimization problem in the function
# "bound" below sys.float_info[3] is the smallest positive float, None means no
# bound
bnd = ((sys.float_info[3],None),)

# During the optimization below, the optimization algorithm will pick
# invalid values as an argument for the log function (not exactly sure why,
# because it shouldn't, given the bounds I've set).
# To avoid warnings for that, I set the following:
np.seterr(invalid='ignore')

### PARAMETERS FOR LEFT PLOT (the bound as a function of epsilon)

# Determine area to be plotted
epsExponentMin = -9 # start epsilon at 10^exponentmin
epsExponentMax = -1  # stop epsilon at 10^exponentmax
# set number of points calculated for the bound plot
epsSteps = 100

### PARAMETERS FOR PLOT IN THE MIDDLE (asymptotic rate bound for error rates on segments)

# Set the three numbers of segments
s1 = 1000 # number of segments for the plot in light gray
s2 = 100 # number of segments for the plot in gray
s3 = 10 # number of segments for the plot in black

### PARAMETERS FOR RIGHT PLOT (bound for aborted measurement sequence)

# Set epsilon (decoding error probability)
epsilon = 10**(-6)
# Set the number of "break points" (that is, the number of data points)
breakpoints = 1000
# Set the starting point for the plot (very low numbers don't lead to
# interesting bounds)
start = 1000

################################################################################
# FUNCTION DEFINITIONS 
################################################################################

# define function that extracts the dataset from an hdf5 file into a NumPy array
def extract(filename):
    file = h5py.File(filename, 'r') # create file object that hooks to the file
    dataset = file[groupname][datasetname] # get dataset from that file
    return np.array(dataset)

# define binary entropy function
def h(p):
    if p == 0 or p == 1:
        return 0
    else:
        return - p * np.log2(p) - (1-p) * np.log2(1-p)

# define delta (deformed smoothing parameter)
def delta(epsilon,ppass_x,ppass_z,eta):
    return ( np.sqrt(epsilon/2) - eta ) / \
           ( 3 + 1/np.sqrt(ppass_z) + 4/np.sqrt(ppass_x) )

# define mu_x (error rate correction term in x)
def mux(n,k,epsilon,ppass_x,ppass_z,eta):
    return np.sqrt( k*(n+1) / (n**2 * (n+k)) \
                    * np.log( 1 / delta(epsilon,ppass_x,ppass_z,eta) ) )

# define mu_z (error rate correction term in z)
def muz(n,k,epsilon,ppass_x,ppass_z,eta):
    return np.sqrt( n*(k+1) / (k**2 * (n+k)) \
                    * np.log( 1 / delta(epsilon,ppass_x,ppass_z,eta) ) )

# define the objective function that is optimized in the bound
def f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,eta):
    return (n+k) * ( q - h(ex + mux(n,k,epsilon,ppass_x,ppass_z,eta)) 
                       - h(ez + muz(n,k,epsilon,ppass_x,ppass_z,eta)) ) \
           - 2*np.log( 2 / (delta(epsilon,ppass_x,ppass_z,eta))**2 ) \
           - 4*np.log( 1 / eta ) - 2

# define function that evaluates our bound on the one-shot quantum capacity
def bound(n,k,ex,ez,q,epsilon,ppass_x,ppass_z):
    res = opt.minimize(lambda x: -f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,x),
                             10**(-6), method='L-BFGS-B', bounds=bnd)
    return f(n,k,ex,ez,q,epsilon,ppass_x,ppass_z,res.x[0])

################################################################################
# ACTUAL PROGRAM 
################################################################################

if __name__ == '__main__':

    ### ASK FOR q, ppass_x, ppass_z IF NOT DETERMINED IN THE CONFIGURATION ABOVE

    # Ask the user for a value for the preparation quality q (if not already set
    # to a value in [0,1] in the PARAMETERS section above)
    while q < 0 or q > 1:
        q = float(input("Enter a value for q (preparation quality): "))
        if q < 0 or q > 1:
            print("Value for q must be between 0 and 1!")
        else:
            break

    # Ask the user for a value for the passing probability ppass_x (if not
    # already set to a value in [0,1] in the PARAMETERS section above)
    while ppass_x < 0 or ppass_x > 1:
        ppass_x = float(input("Enter a value for ppass_x (probability that " +
            "the error rate is below e_x): "))
        if ppass_x < 0 or ppass_x > 1:
            print("Value for ppass_x must be between 0 and 1!")

    # Ask the user for a value for the passing probability ppass_z (if not
    # already set to a value in [0,1] in the PARAMETERS section above)
    while ppass_z < 0 or ppass_z > 1:
        ppass_z = float(input("Enter a value for ppass_z (probability that " + 
            "the error rate is below e_z): "))
        if ppass_z < 0 or ppass_z > 1:
            print("Value for ppass_z must be between 0 and 1!")

    ### LOAD THE DATA

    # Inform user that data is being loaded
    print('\nLoading data...')

    # handle command line arguments
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'The hdf5 file to read from')
    args = parser.parse_args()
    fileName = args.filename

    # load data as per command line argument
    array = extract(fileName)
    # Slice the array into its columns
    basis = np.array(array[:,0], dtype=bool) # first column: basis choice
    prep  = np.array(array[:,1], dtype=bool) # second column: prepared state
    meas  = np.array(array[:,2], dtype=bool) # third column: measured state
    error = np.bitwise_xor(prep, meas) # XOR of second and third column: error

    ### CALCULATE BASIC PARAMETERS

    # Inform user that parameters N, n, k, e_x, e_z are being calculated
    print('Calculating N, n, k, e_x, e_z...')

    # Determine the parameters (N, n, k, e_x, e_z) that are determined in the
    # experiment, where
    #     N:   total number of rounds
    #     n:   number of X-rounds, 
    #     k:   number of Z-rounds, 
    #     e_x: error rate in X,
    #     e_z: error rate in Z
    N = len(array)
    n, k, xErr, zErr = 0, 0, 0, 0 # initialize n, k, xErr and zErr for the for-loop
    for i in range(N):
        if basis[i] == 0:
            zErr += error[i]
            k += 1
        elif basis[i] == 1:
            xErr += error[i]
            n += 1
    # get error rates from error numbers and numbers of measurements
    e_x = xErr / n 
    e_z = zErr / k

    # Print them to standard output
    print("\nN (total number of rounds): " + str(N))
    print("n (number of X-rounds):     " + str(n))
    print("k (number of Z-rounds):     " + str(k))
    print("e_x (error rate in X):      " + str(e_x))
    print("e_z (error rate in Z):      " + str(e_z))

    ### CREATE PLOTS
    
    # create figure instance (necessary because we have several subplots)
    fig = plt.figure(1)
    # set the size of the GUI window that pops up showing the plot
    fig.set_size_inches(14,5, forward = True)

    #### LEFT PLOT (the bound as a function of epsilon)

    # Inform user that first plot is being calculated
    print('\nCalculating the bound as a function of epsilon...')
    # set the array of values of epsilon for which you want to calculate a data
    # point in the plot
    eps = np.logspace(epsExponentMin, epsExponentMax, num=epsSteps)
    # calculate y-values (bounds on the one-shot capacity) for each epsilon
    rate = [1/(n+k) * bound(n,k,e_x,e_z,q,e,ppass_x,ppass_z) for e in eps]
    # create subplot instance (axis) for the plot
    ax1 = plt.subplot(131)
    # create the plot
    ax1.plot(eps, rate, color='green') 
    # set subplot title
    plt.title('bound as function of $\\varepsilon$')
    # make x-axis logarithmic
    plt.xscale('log')
    # put labels on the x- and y-axis
    plt.xlabel('decoding error tolerance $\\varepsilon$')
    plt.ylabel('lower bound on rate $\\frac{1}{N}Q^{\\varepsilon}(\Lambda)$')

    ### PLOT IN THE MIDDLE (asymptotic rate bound for error rates on segments)

    # Inform user that second plot is being calculated
    print('Calculating the asymptotic bound for error rates on segments...')

    # For each number of steps, determine the "width of the windows" over which
    # the error rates are determined
    width1 = int(N/s1)
    width2 = int(N/s2)
    width3 = int(N/s3)
    # Initiate the lists of "center points of the windows" for the for-loop below
    centers1, centers2, centers3 = [], [], []
    # Initiate the lists of asymptotic bounds for the for-loop below
    asymprates1, asymprates2, asymprates3 = [], [], []

    # Determine asymptotic bounds and center points for first number of segments
    for j in range(s1):
        n, k, xErr, zErr = 0, 0, 0, 0
        for i in range(j*width1, (j+1)*width1):
            if basis[i] == 0:
                zErr += error[i]
                k += 1
            elif basis[i] == 1:
                xErr += error[i]
                n += 1
        centers1.append((j+1/2)*width1)
        asymprates1.append(q - h(xErr/n) - h(zErr/k))
    
    # Determine asymptotic bounds and center points for second number of # segments
    for j in range(s2):
        n, k, xErr, zErr = 0, 0, 0, 0
        for i in range(j*width2, (j+1)*width2):
            if basis[i] == 0:
                zErr += error[i]
                k += 1
            elif basis[i] == 1:
                xErr += error[i]
                n += 1
        centers2.append((j+1/2)*width2)
        asymprates2.append(q - h(xErr/n) - h(zErr/k))

    # Determine asymptotic bounds and center points for third number of segments
    for j in range(s3):
        n, k, xErr, zErr = 0, 0, 0, 0
        for i in range(j*width3, (j+1)*width3):
            if basis[i] == 0:
                zErr += error[i]
                k += 1
            elif basis[i] == 1:
                xErr += error[i]
                n += 1
        centers3.append((j+1/2)*width3)
        asymprates3.append(q - h(xErr/n) - h(zErr/k))

    # create subplot instance (axis) for the plots
    ax2 = plt.subplot(132)
    # create the plots
    ax2.plot(centers1, asymprates1, color='lightgray')
    ax2.plot(centers2, asymprates2, color='gray')
    ax2.plot(centers3, asymprates3, color='black')
    # Force scientific notation for the x-values (N)
    ax2.ticklabel_format(style='sci', scilimits=(0,0), axis='x')
    # Set the minimal and maximal x-value (N)
    plt.xlim(1,N)
    # set subplot title
    plt.title('asymp. bound on segments')
    # Set x- and y-labels
    plt.xlabel('$N$')
    plt.ylabel('$q-h(e_x)-h(e_z)$')
    # Make sure there is proper spacing between the neighboring plots
    plt.tight_layout()
    # put a legend for the three plots (indicating the different number of
    # segments)
    ax2.legend([str(s1) + ' segments', str(s2) + ' segments', str(s3) + ' segments'], loc=8) 

    ### PLOT ON THE RIGHT for error rates that differ by diff2 (see the variable
    # in the PARAMETERS section above)

    # Inform user that third plot is being calculated
    print('Calculating the bound for the aborted measurement sequence...')

    # Determine the list of break points (logarithmically distributed)
    Ns = list(map(int, np.logspace(np.log10(start),np.log10(N),num=breakpoints)))
    l = len(Ns)
    # Initiate n, k, xErr and zErr for the for-loop below
    n, k, xErr, zErr = 0, 0, 0, 0
    # Initiate the list of bound values (one for each break point) for the for-loop below
    partialrate = []
    # Determine partialrate
    for j in range(l):
        if j == 0:
            for i in range(0,Ns[j]):
                if basis[i] == 0:
                    zErr += error[i]
                    k += 1
                elif basis[i] == 1:
                    xErr += error[i]
                    n += 1
            partialrate.append(1/(n+k) * bound(n,k,xErr/n,zErr/k,q,epsilon,ppass_x,ppass_z))
        else:
            for i in range(Ns[j-1],Ns[j]):
                if basis[i] == 0:
                    zErr += error[i]
                    k += 1
                elif basis[i] == 1:
                    xErr += error[i]
                    n += 1
            partialrate.append(1/(n+k) * bound(n,k,xErr/n,zErr/k,q,epsilon,ppass_x,ppass_z))

    # create subplot instance (axis) for the plot
    ax3 = plt.subplot(133)
    # create the three plots
    ax3.plot(Ns, partialrate, color='green')
    # set subplot title
    plt.title('bound for aborted meas. sequence')
    # make x-axis logarithmic
    plt.xscale('log')
    # Set the minimal and maximal x-value (N)
    plt.xlim(start,N)
    # Set x- and y-labels
    plt.xlabel('$N$')
    plt.ylabel('lower bound on rate $\\frac{1}{N}Q^{\\varepsilon}(\Lambda)$')
    plt.tight_layout()

    # show the plots
    print('\nShowing plots...')
    plt.show()

